A prescription and fast code for the long-term evolution of star clusters

We introduce the star cluster evolution code Evolve Me A Cluster of StarS (EMACSS), a simple yet physically motivated computational model that describes the evolution of some fundamental properties of star clusters in static tidal fields. We base our prescription upon the flow of energy within the cluster, which is a constant fraction of the total energy per half-mass relaxation time. According to Henon's predictions, this flow is independent of the precise mechanisms for energy production within the core, and therefore does not require a complete description of the many-body interactions therein. For a cluster of equal-mass stars, we thence use dynamical theory and analytic descriptions of escape mechanisms to construct a series of coupled differential equations expressing the time evolution of cluster mass and radius. These equations are numerically solved using a fourth-order Runge-Kutta integration kernel, and the results benchmarked against a data base of direct N-body simulations. We use simulations containing a modest initial number of stars (1024 <= N <= 65 536) and point-mass tidal fields of various strengths. Our prescription is publicly available and reproduces the N-body results to within ~10 per cent accuracy for the entire post-collapse evolution of star clusters.

==> anc/emacss/Makefile <==
CPP=g++
CFLAGS=-g -fast
LM=-lm -std=c99

EMACSS=emacss.cpp params.cpp pre-collapse.cpp input.cpp output.cpp
EMACSS_OBJ=$(EMACSS:.cpp=.o)


all: emacss

emacss: $(EMACSS_OBJ) 
	$(CPP) $(CFLAGS) $(EMACSS_OBJ) $(LM) -o $@

clean:
	rm *.o
 


==> anc/emacss/README <==
	 Evolve Me A Cluster of StarS (EMACSS) - version 1.03
	 By: Poul Alexander (University of Cambridge)
 	     Mark Gieles (University of Cambridge)

	 EMACSS is a numerical integrator that solves for the
	 differential equations:

	  dN/dt = f(N,r,p) = - xi*N/t_rh

	  dr/dt = g(N,r,p) = mu*r/t_rh

	 where 
	 xi = f(N,r,rt)
	 mu = zeta - 2*xi
	 p is an array of variables defining the conditions at any given time.
	 zeta defines the fractional flow of energy per half-mass
	 relaxation time.

	 Full documentation is available in Alexander & Gieles 2012

	 The options to specify a cluster (initial number of stars,
	 half mass radius) can be specified with appropriate options 
	 (see below) 

	 The output is printed directly onto the command line; we 
	 therefore suggest piping this output into a file or plotting
	 package.

	 emacss [options] > [output]

	 Options:
	 -help: Displays this file.
	 -version: Displays the current version number and version log.
	 -u: (Input) N-body or Real units. 
		 0=N-body (see Heggie & Mathieu 1986)
		 1=Real [parsec, solar masses, Myr]
	 -N: initial number of stars in cluster.
	 -r: initial half-mass radius of cluster [pc if u = 1
	     ignored if u = 0].
	 -m: mean mass of stars [solar masses].
	 -t: start of balanced evolution (default is 20trh0).
	 -R: initial ratio of virial radius to Jacobi radius.
	 -M: mass of point mass galaxy around which the cluster is
	     in orbit.
	 -d: distance to the point mass galaxy around which the cluster
	     is in orbit [kpc if u = 1, krv (virial radius * 1000)
	     otherwise].
	 -v: orbital velocity of cluster around galaxy. [km/s]
	 -l: mass loss prior to core collapse.
	 -x: expansion prior to core collapse.
	 -e: change in mean mass prior to core collapse.
	 -z: value for zeta (otherwise default, 0.111 (equal mass 
	     clusters) is used).

	 Tidal field is specified first by MG and RG, if these are
	 provided. If one or both are missing, the code will first 
	 attempt to use orbital velocity, then filling factor rhrj.

	 When options are not defined a default cluster is used with:
	 N=1e5
	 mm=0.5 M_sun
	 r=3pc
	 RG=8.5kpc
	 vG=220kms^-2

	 If used to represent clusters with mass functions, we
	 recommend increasing zeta to ~0.2.

	 Early evolution is not properly recovered by this 
	 prescription- evolution prior to t_cc is found via exponential
	 extrapolation, and is marked at output by a 1 in the final 
	 column.



==> anc/emacss/emacss.cpp <==
/***********************************************************************/
//  Evolve Me A Cluster of StarS (EMACSS)                              //
//                                                                     //
//  By: Poul Alexander (University of Cambridge)                       //
//      Mark Gieles (University of Cambridge)                          //
//                                                                     //
//  EMACSS is a numerical integrator that solves for the differential  //
//  equations:                                                         //
//                                                                     //
//  dN/dt = f(N,r,p) = - xi*N/t_rh                                     // 
//                                                                     //
//  dr/dt = g(N,r,p) = (zeta - 2*xi) * r/t_rh                          //
//                                                                     // 
//  where                                                              // 
//                                                                     // 
//  xi = f(N,r,rt)                                                     //
//  p is an array of parameters/variables, which define the properties //
//  of star clusters at any given time in the life-cycle               //
//                                                                     //
// Equations referenced AG2012 refer to Alexander & Gieles 2012        //
/***********************************************************************/
#include "emacss.h"

int main(int argc, char* argv[]){
  node cluster;
  variables init;
  parameters params;

  readinput(&init,argc,argv);
  get_params(&params);
  cluster.initialise(params,init);
  cluster.core_collapse();
  while (cluster.N > 200){
    cluster.evolve();
    cluster.output();
  }
  return 0;
}

//----------------------------------------------------------------------------//
//Initialisation functions
	  
node::node(){ //Iterator for a cluster at any given time(initialised)
}

void node::initialise(parameters in1, variables in2){
  //Assigns initial properties for a cluster
  params = in1;
  init = in2;

  M_gal = init.galaxy.M;                   //Sets galaxy properties
  R_gal =  init.galaxy.R;
  if (init.units==1) set_units();
  
  l1 = l2 = l3 = l4 = l5 = true;           //Sets flags for lazy evaluation
  
  t = 0;                                   //Assigns first data point
  N = Nstart = y[0] = trial[0] = init.N0;
  r = y[1] =  trial[1] = 1.0; 
  mm = y[2] =  trial[2] = 1.0/init.N0;

  zeta = init.zeta;                        //Other user specifications
  toff = init.tcc;

  n_relax = 0;                             //Other initialisations
  first = true;
  interp = 1;
  output();
}

void node::set_units(){
  G_star = 0.00449857;                    //Grav constant (pc^3M_sun^-1Myr^-2)
  M_star = init.N0*init.mm0;              //Initial Mass of cluster (M_sun)
  R_star = init.r0;                       //Virial radii (parsec / N-body)
  T_star = sqrt(pow(R_star,3)/(M_star*G_star)); //N-body time (Myr)
  
  //Conversion of Galaxy M and R to N-body units
  M_gal = init.galaxy.M/(init.mm0*init.N0);     
  R_gal =  init.galaxy.R/R_star;
}

//---------------------------------------------------------------------------//
//Evolution functions

void node::evolve(){
  /*Does what it says in the title  - evolves by rk4 kernel.*/

  tstep = params.frac*trh();
  rk4();
  N = y[0]; r = y[1]; mm = y[2]; t += tstep;
  n_relax = y[3];
}

void node::solve_diffs(double deriv[]){
  /*Differential equations in usable form for the rk4 routine.*/

  l1 = l2 = l3 = l4 = l5 = true; //Sets flags for lazy evaluation
  deriv[0] = dNdt();
  deriv[1] = drdt();
  deriv[2] = dmmdt();
  deriv[3] = dtrhdt();
}

/*---------------------------------------------------------------------------*/
// Defining differential equations (see AG2012, section 2)
double node::dNdt(){
  return -(xi()*trial[0])/trh();                   //Equation (6) AG2012
}

double node::drdt(){
  return (mu()*trial[1])/trh();                    //Equation (7) AG2012
}

double node::dmmdt(){
  return 0.0;                                      //To be implemented in future
}

double node::dtrhdt(){
  return 1.0/trh();                                //t_rh per unit time
}

/*---------------------------------------------------------------------------*/
//Defining Physical Parameter equations (see AG2012, sections 2 & 2.2)

double node::r_jacobi(){                            //Equation (18) AG2012
  static double rj;
  if (l1) {
    l1 = false;
    rj = pow((trial[0]*trial[2])/(3.0*M_gal),(1.0/3.0))*R_gal;
  }
  return rj;
}

double node::trh(){                                  //Equation (4) AG2012
  static double trh;
  if (l2) {
    l2 = false;
    trh = 0.138*sqrt(trial[0]*pow(trial[1],3)/(trial[2]))/
      (log(params.gamma*trial[0]));
  }
  return trh;
}

/*---------------------------------------------------------------------------*/
//Defining Dimensionless Parameter equations (see AG2012, sections 2 & 3)

double node::xi(){                                   //Equation (26) AG2012
  static double xi;
  if (l4){
    l4 = false;
    double tidal = (3.0/5.0)*zeta;
    double iso = params.xi0;
    xi = tidal*P()+iso*(1.0-P());
  }
  return xi;
}

double node::mu(){                                    //Equation (8) AG2012
  static double mu;
  if (l5){
    l5 = false;
    mu = zeta-2.0*xi();
  }
  return mu;
}

double node::energy(){                                //Equation (1) AG2012
  return -0.25*pow(trial[0]*trial[2],2)/trial[1];
}

double node::P(){                                     //Equation (25) AG2012
  static double P;
  if (l3){
    l3 = false;
    double f = pow((double)(trial[0]*log(params.gamma*params.N1))/
		 (params.N1*log(params.gamma*trial[0])),(double)(1.0-params.x));
    double g = pow((double)((trial[1]/r_jacobi())/params.rhrj1),
		   (double)params.z);
    P = f*g;
  }
  return P;
}

/*---------------------------------------------------------------------------*/
//Numerical integrator (standard rk4 routine, see documentation anywhere)
void node::rk4(){
  
  for (int i=0;i<4;i++) trial[i] = y[i];
  solve_diffs(dr1);
  for (int i=0;i<4;i++) trial[i]=y[i]+(0.5*tstep*dr1[i]);
  solve_diffs(dr2); 
  for (int i=0;i<4;i++) trial[i]=y[i]+(0.5*tstep*dr2[i]);
  solve_diffs(dr3);
  for (int i=0;i<4;i++) trial[i]=y[i]+(tstep*dr3[i]);
  solve_diffs(dr4);
  for (int i=0;i<4;i++) 
    y[i]=y[i]+(tstep/6.0)*(dr1[i]+2.0*dr2[i]+2.0*dr3[i]+dr4[i]); 
}

//Here endeth the code.


==> anc/emacss/emacss.h <==
/**************************************************************/
/*Headers - not all actually needed at present but here anyway*/
#include <iostream>
#include <iomanip>
#include <fstream>
#include <vector>
#include <cmath>
#include <string>
#include <sstream>
#include <cstring>
#include <cmath>
#include <new>

#include <stdlib.h>
#include <stdio.h>

using namespace std;
/**************************************************************/

/**************************************************************/
/*Declares and the parameter classes*/

typedef struct{  //The properties defining the tidal field
  double M, R, v;  
} tidal_field;

typedef struct{  //Fixed Parameters to describe the evolution
  double xi0, rhrj1, gamma, N1, x, z, frac;
} parameters;

typedef struct{  //Cluster variables 
  double N0, r0, mm0;                //Initial properties
  double f_N, f_r, f_mm;              //Pre-core collapse evoltuion
  double zeta, rjrh, tcc;             //Other properties
  int units;                          //User unit choice
  bool s1,s2,s3;                      //Checks which variables are set by user.
  tidal_field galaxy;
} variables;

class node{
  bool first, virial;              //Checks output options
  bool l1, l2, l3, l4, l5;         //Lazy Evaluation flags
  int interp;                      //Interpolation flag
  double y[4], yerr[4];            //yerr not used unless error checking (rk5)
  double dr1[4], dr2[4],dr3[4],dr4[4],dr5[4],dr6[4],trial[4];
  double Nstart, tstep,collapse_time, M_gal, R_gal, toff;
  double G_star, T_star, M_star, R_star;
  double P();
  double xi();
  double mu();
  double dNdt();
  double drdt();
  double dmmdt();
  double dtrhdt();
  void set_units();
  void rk4();
  void solve_diffs(double[]);
  double exp_get_c(int);
  double exp_get_b(int);
  double poly_get_a(int);
  double poly_get_b(int);
  void precc_evolve(double[]);
  variables init;
  parameters params;
 public:
  node();
  double t, N, r, mm, zeta, n_relax;
  void initialise(parameters,variables);
  double trh();
  double r_jacobi();
  double energy();
  void core_collapse();
  void evolve();
  void output();
};
/*************************************************************/

/*************************************************************/
/*Input functions declarations*/
void readinput(variables *, int, char*[]);
void readfile(char[],variables *);
void zero(variables *);
void set_cluster(variables *);
void set_galaxy(variables *);
void early_evolution(variables *);
void galaxy_r(variables *);
void galaxy_rhrj(variables *);
void galaxy_vel(variables *);
void galaxy_all(variables *);
double r_j(variables *);
void get_params(parameters *);
void help();
void version();
/*************************************************************/


==> anc/emacss/input.cpp <==
#include "emacss.h"

/* Functions that either accept input from the command line or use inbuilt
   prescriptions to describe a cluster's evolution prior to the core collapse.

   Essential inputs: N, rh0 & rhrj (or galaxy R and M)
   Optional inputs: pre-core collapse expansion (f_r), mass loss (f_N)*/

void readinput(variables *init, int argc, char* argv[]){
  /*Gets conditions of N-body run - uses standard C getopt function for 
    command line input. If values are not supplied, defaults are used.*/

  string check;
  int c;
  char *value = NULL;
  
  if (argc > 1) { 
    check = argv[1];
    if (check == "-help" || check == "-h") help();
    if (check == "-version") version();
  }
    
  zero(init); //Zero's the code (i.e., sets a default set of conditions)
  while (( c = getopt 
	   (argc,argv, "u:N:r:m:k:t:R:M:d:v:l:x:e:a:z:c:")) != -1)
    switch (c){
    case ('u'):                              //User unit selection (for input)
      value = optarg;
      init->units = atoi(value);
      break;  
    case ('N'):                              //N bodies
      value = optarg;
      init-> N0 = atof(value);
	  if (init->N0 < 256) {
		cerr << "Error - N to low. Aborting..." << endl;
		exit(1);
	  }
	  break;
    case ('r'):                              //r at time=0
      value = optarg;
      init->r0 = atof(value);
      break;
      //Note that output is in terms of r (virial radius), where r = r_h/0.77
      //based on the assumption of a plummer sphere.
    case ('m'):                              //mm at time=0
      value = optarg;
      init->mm0 = atof(value);
      break;
    case ('t'):                              //tcc (20trh0 in AG2012)
      value = optarg;
      init->tcc = atof(value);
      break;
    case ('R'):                              //r_h/r_j at time=0
      value = optarg;
      init->rjrh = 1.0/(atof(value));        //Handled as rj/rh for ease.
      break;   
    case ('M'):                              //mass of central galaxy (M_sun)
      value = optarg;
      init->galaxy.M = atof(value);
      break;
    case ('d'):                              //distance from galaxy CoM (/1000)
      value = optarg;
      init->galaxy.R = atof(value)*1000;     //1000 - input in kpc
      break;  
    case ('v'):                              //Cluster orbital velocity (kms^-2)
      value = optarg;
      init->galaxy.v=atof(value);
      break;
    case ('l'):                              //core collapse mass-loss 
      value = optarg;                        //fraction retained.
      init->f_N = atof(value);
      init->s1 = false;
      break;  
    case ('x'):                              //core collapse expansion
      value = optarg;
      init->f_r = atof(value);
      init->s2 = false;
      break;  
    case ('e'):                              //core collapse change in mean mass
      value = optarg;
      init->f_mm = atof(value);
      init->s3 = false;
      break;  
    case ('z'):                              //adjustable zeta
      value = optarg;
      init->zeta = atof(value);
      break;   
     }
  set_cluster(init);
  set_galaxy(init);
  early_evolution(init);

  init->galaxy.M =  init->galaxy.M*init->mm0; //Converts to mean masses
}

void set_cluster(variables *init){
  /*Checks if user has specified initial N and mm. If these are unspecified, a 
    default N=100000, mm=0.5M_sun cluster is used. This  are declared to the
    cerr output.*/
  if ( init->N0 == 0 ) {
    cerr << "No N0 supplied. Using N=100000." << endl;
    init->N0 = 1e5;
  }
  if ( init->units == 0 ){
    init->mm0 = 1.0/init->N0;                 //Has to occur for N-body units
   }
  else if ( init->units == 1 && init->mm0 == 0 ){
      cerr << "No mean mass supplied. Using m=0.5M_sun." << endl;   
      init->mm0 = 0.5;                        //0.5M_sun if real units.
  }
}

void set_galaxy(variables *init){
  /*Checks the user specified tidal field properties. If specified, uses R_G 
    and V_G by preference. If no R_G and/or MG, checks for velocity, then rjrh
    ratio, using arbitatary properties if necessary.*/
                                        
  if (init->galaxy.v != 0) galaxy_vel(init); //If user specifies velocity
  if (init->r0 == 0 || init->units == 0) 
    galaxy_r(init);                          //If user doesn't specify rh
  if (init->rjrh != 0) galaxy_rhrj(init);    //If user specifies rhrj
  if (init->galaxy.M == 0 || init->galaxy.R == 0)
    galaxy_all(init); 

  if (r_j(init)/init->r0 < 0.769){            //r/rj = 0.77rh/rj so > 1/10
    cerr << endl;
    cerr << "Invalid tidal field strength (too strong for prediction): R = ";
    cerr <<setprecision(3) << init->r0/r_j(init) << endl;
    exit(1);
  }
}
  
  void galaxy_vel(variables *in){
  /* Using specified orbital velocity and any known galaxy properties, 
     gives remaining galaxy parameters required for the code. 
     USES CIRCULAR ORBITS ONLY!!!!*/

  double G = 1;
  if (in->units == 1) G = 4.30172e-3   ;         //(parsec*(km/s)^2)
  
  if ( in->galaxy.R == 0 && in->galaxy.M != 0)
    in->galaxy.R = (2.0*G*in->galaxy.M)/pow(in->galaxy.v,2);
  else if ( in->galaxy.M == 0 && in->galaxy.R != 0)
    in->galaxy.M = (pow(in->galaxy.v,2)*in->galaxy.R)/(2.0*G);
  else if ( in->galaxy.M == 0 && in->galaxy.R == 0) {
    cerr << "No galaxy mass or galactocentric radius supplied -";
    cerr << "Using MG=1e10M_sun" << endl;
    in->galaxy.M = 1e10;
    in->galaxy.R = (2.0*G*in->galaxy.M)/pow(in->galaxy.v,2);
  }
  else
    cerr << "Velocity, M_G and R_G specified. Ignoring velocity" << endl;
 }

void galaxy_r(variables *in){
  /* Sets initial cluster radius, based on input criteria (if radius is not
     user defined.*/
  if (in->units == 0 ) {
    if (in->r0 > 0)
      cerr << "Option r ignored (working in N-body units); for N-body units ";
    else cerr << "N-body units; setting " ;
    cerr << "rh = 0.77rv." << endl;
    in->r0=1.0;
  }
  else if ( in->rjrh != 0 && in->galaxy.M != 0 && in->galaxy.R != 0){
    in->r0 = r_j(in)/in->rjrh;
  }
  else{
    cerr <<"No initial radius supplied. Using r=3pc." << endl;
    in->r0 = 3.0;
  }      
}

void galaxy_rhrj(variables *in){
  /* Using the ratio of rhrj and any known galaxy properties, gives remaining 
     galaxy parameters required for the code. The rhrj is here defined for a 
     PLUMMER MODEL, ie rh/rj = 0.77*r/rj
     Therefore an rh/rj of 1/100 =/= R of 0.1*/
  if ( in->galaxy.M == 0 ){
    cerr << "Tidal field defined by r/rj." << endl;
    if ( in->galaxy.R == 0 ){
      cerr << "No galaxy mass or radius supplied. Using MG = 1e10" << endl;
      in->galaxy.M = 1e10;
      in->galaxy.R = pow((3.0*in->galaxy.M)/(in->N0),(1.0/3.0))*
	(in->rjrh*in->r0);
    }
    else{
      in->galaxy.M = ((in->N0)/3.0)*
	pow(in->galaxy.R/(in->rjrh*in->r0),3);
    }
  }
  else if ( in->galaxy.R == 0 ){
    cerr << "Tidal field defined by r/rj." << endl;;
    in->galaxy.R = pow((3.0*in->galaxy.M)/(in->N0),(1.0/3.0))*
      (in->rjrh*in->r0);
  }
  else if (in->galaxy.v != 0)
    cerr << "Galaxy properties defined by velocity. Ignoring rj/rh" << endl;
  else 
    cerr << "MG and RG already specified. Ignoring rj/rh." << endl;
}

void galaxy_all(variables *in){
  /* Final check - if only a mass or radius defined, uses default values. If one
     is specified, uses that, and uses an arbitrary value for the other.*/

  if (in->galaxy.M != 0){
     cerr << "No galaxy radius supplied. Setting RG = 8.5kpc" << endl; 
     in->galaxy.R = 8500;
  }
  else if (in->galaxy.R != 0){
    cerr << "No galaxy mass supplied. Setting MG = 1e10M_sun" << endl;  
    in->galaxy.M = 1e10;
  }
  else{
    cerr << "No galaxy data supplied.";
    cerr << "Setting RG = 8.5kpc, v=220 kms^-2" << endl;
    in->galaxy.M = 4.8e10;
    in->galaxy.R = 8500;
  }
  in->rjrh = in->r0/r_j(in);
}

double r_j(variables *in){
  /*Jacobi radius function (ie, find r_j*/
  return pow((in->N0)/(3.0*in->galaxy.M),(1.0/3.0))*in->galaxy.R;
}

void early_evolution(variables *init){
  /* Basic prescriptions for pre-core collapse behaviour. This is based on 
     figure 7 in AG2012, and is roughly accurate for 20 < R < infinity. This
     can be extended to R = 10, although accuracy suffers at this point.*/
  double R = init->r0/(r_j(init)/0.77);   //0.77 on account of half-mass radius
  if (init->s1) init->f_N = 1.95-exp(80.0*pow(R,2.4));
  if (init->s2) init->f_r = 1.75*exp(-2.2*pow(R,0.55)); 
  /*Additional factor of 0.77 present on account of conversion from half mass 
    to virial radius during the pre-collapse expansion. Thus, an initially 
    quoted half mass radius is converted to virial radius by this factor.*/
  if (init->s3) init->f_mm = 1.0;
}

void zero(variables *in){
  /*Initialises a cluster to unphysical values. These are default flags used
    by the code to detect which properties are user defined.*/
  cerr << endl; 
  cerr << "Evolve Me A Cluster of Stars v1.03" << endl;
  cerr << "-----------------------------------------"<<endl; 

  in->N0 = 0;
  in->r0 = 0;              
  in->mm0 = 0;              
  in->galaxy.M = 0;         
  in->galaxy.R = 0;         
  in->tcc = 20.0*sqrt(pow(0.77,3)); //20*trh, where trh0 is defined by rh=0.77rv
  in->zeta = 0.111;                 //Default (for equal mass cluster)
  in->s1 = in->s2 = in->s3 = true;  //Sets quantities to be defined
  in->units = 1;                    //Physical units
  in->rjrh = 0;
  in->galaxy.v = 0;

  /*Note - the core collapse time, 20*trh0, uses the exact value of rh = 0.77rv
    (Plummer model) for the scaling of relaxation time (trh0). This occurs the 
    core collapse time for a Plummer model is given as 17.6 trh0 (Takahashi 
    1995), where rh is defined as 0.77rv. Hence, we use 20*(0.77)^(3/2) to 
    account for this scaling.*/
}

void help(){
  cout << "\t Evolve Me A Cluster of StarS (EMACSS) - version 1.03";
  cout << '\n';
  cout << "\t By: Poul Alexander (University of Cambridge)\n ";
  cout << "\t     Mark Gieles (University of Cambridge)\n";
  cout << '\n';
  cout << "\t EMACSS is a numerical integrator that solves for the\n";
  cout << "\t differential equations:\n";
  cout << '\n';
  cout << "\t  dN/dt = f(N,r,p) = - xi*N/t_rh\n";
  cout << '\n';
  cout << "\t  dr/dt = g(N,r,p) = mu*r/t_rh\n";
  cout << '\n';
  cout << "\t where \n";
  cout << "\t xi = f(N,r,rt)\n";
  cout << "\t mu = zeta - 2*xi\n";
  cout << "\t p is an array of variables defining the conditions at any given time.\n";
  cout << "\t zeta defines the fractional flow of energy per half-mass\n";
  cout << "\t relaxation time.\n";
  cout << '\n';
  cout << "\t Full documentation is available in Alexander & Gieles 2012\n";
  cout << '\n';
  cout << "\t The options to specify a cluster (initial number of stars,\n";
  cout << "\t half mass radius) can be specified with\n";
  cout << "\t appropriate options (see below) \n";
  cout << "\t The output is printed directly onto the command line; we \n";
  cout << "\t therefore suggest piping this output into a file or plotting\n";
  cout << "\t package.\n";
  cout << '\n';
  cout << "\t emacss [options] > [output]\n";
  cout << '\n';
  cout << "\t Options:\n";
  cout << "\t -help: Displays this file.\n";
  cout << "\t -version: Displays the current version number and version log.\n";
  cout << "\t -u: (Input) N-body or Real units. \n";
  cout << "\t\t 0=N-body (see Heggie & Mathieu 1986)\n";
  cout << "\t\t 1=Real [parsec, solar masses, Myr] \n";
  cout << "\t -N: initial number of stars in cluster.\n";
  cout << "\t -r: initial half-mass radius of cluster [pc if u = 1\n";
  cout << "\t     ignored if u = 0 ]\n";
  cout << "\t -m: mean mass of stars [solar masses].\n";
  cout << "\t -t: Start of balanced evolution (default is 20trh0).\n";
  cout << "\t -R: initial ratio of virial to Jacobi radius.\n";
  cout << "\t -M: mass of point mass galaxy around which the cluster is\n";
  cout << "\t     in orbit.\n";
  cout << "\t -d: distance to the point mass galaxy around which the cluster\n";
  cout << "\t     is in orbit [kpc if u = 1, krv (virial radius * 1000)\n";
  cout << "\t     otherwise].\n";
  cout << "\t -v: Orbital velocity of cluster around galaxy. [km/s]\n";
  cout << "\t -l: mass loss prior to core collapse.\n";
  cout << "\t -x: expansion prior to core collapse.\n";
  cout << "\t -e: change in mean mass prior to core collapse.\n";
  cout << "\t -z: value for zeta (otherwise default, 0.111 (equal mass \n";
  cout << "\t     clusters) is used).\n";
  cout << '\n';
  cout << "\t Tidal field is specified first by MG and RG, if these are\n";
  cout << "\t provided. If one or both are missing, the code will first \n";
  cout << "\t attempt to use orbital velocity, then filling factor rhrj.\n";
  cout << '\n';
  cout << "\t When options are not defined a default cluster is used with:\n";
  cout << "\t N=1e5\n";
  cout << "\t mm=0.5 M_sun\n";
  cout << "\t r=3pc\n";
  cout << "\t RG=8.5kpc\n";
  cout << "\t vG=220kms^-2\n";
  cout << '\n';
  cout << "\t If used to represent clusters with mass functions, we\n";
  cout << "\t recommend increasing zeta to ~0.2.\n";
  cout << '\n';
  cout << "\t Early evolution is not properly recovered by this \n";
  cout << "\t prescription- evolution prior to t_cc is found via exponential\n";
  cout << "\t extrapolation, and is marked at output by a 1 in the final \n";
  cout << "\t column.\n";
  cout << '\n';

  exit(1);
}

void version(){
  cout << "\t Evolve Me A Cluster of StarS (EMACSS) - version 1.03\n";
  cout << '\n';
  cout << "\t Version log:\n";
  cout << "\t 0.1 - Basic Outline\n";
  cout << "\t 0.11 - Functions added to define required quantities.\n";
  cout << "\t 0.12 - Rearranged evolve routine using pointers.\n";
  cout << "\t 0.13 - Input data added (hard wired), output to file.\n";
  cout << "\t 0.14 - Structures défient types.\n";
  cout << "\t 0.15 - Adjustment to use rk4 routine. Correction to t_rh.\n";
  cout << "\t 1.00 - Completed initial version (01/11)\n";
  cout << "\t 1.01 - Parameter read migrated to external file, option for\n";
  cout << "\t        input from command line supported.\n";
  cout << "\t 1.02 - Inclusion mass loss in isolated regime (this is xi0.\n";
  cout << "\t        equation (3), Baumguardt, Hut, Heggie).\n ";
  cout << "\t 1.03 - Version published with AG2012 on ArXiv (20/03/2012)\n";
  cout << '\n';

  exit(1);
}


==> anc/emacss/output.cpp <==
/*---------------------------------------------------------------------------*/
//Output functions of EMACSS
#include "emacss.h"

void node::output(){
  if (first) {
    /* Sets initial output properties - prints to cerr so output can be 
       separately piped into a file*/
    
    double rj = pow((init.N0*init.mm0)/(3.0*init.galaxy.M),  
		   (1.0/3.0))*init.galaxy.R;  //Jacobi radius at first output
    
    cerr << endl;                    
    cerr << "Initial cluster properties ";
    if (init.units == 0) cerr << "using N-body units:" << endl;
    if (init.units == 1) cerr << "using real units:" << endl;
    
    cerr << "N\tr\trh\trj\tM_gal\tr_gal\tmstar\tf_N\tf_r\tf_ms\tzeta" << endl; 
    //Labels
   
    cerr <<setprecision(6)<<init.N0<<'\t';
    if (init.units == 0) cerr <<setprecision(3)<<1.0<<'\t';
    if (init.units == 1) cerr <<setprecision(3)<<init.r0<<'\t';
    cerr <<setprecision(3)<<init.r0*0.77<<'\t';
    cerr <<setprecision(3)<<rj<<'\t';
    cerr <<setprecision(2)<<init.galaxy.M/init.mm0<<'\t';
    cerr <<setprecision(5)<<init.galaxy.R<<'\t';
    cerr <<setprecision(2)<<init.mm0<<'\t';
    cerr <<setprecision(3)<<init.f_N<<'\t';
    cerr <<setprecision(3)<<init.f_r<<'\t';
    cerr <<setprecision(3)<<init.f_mm<<'\t';
    cerr <<setprecision(3)<<init.zeta<<endl;  
    //Values input
    
    if (init.units == 1){            //Real Units
      cerr << "-\t[pc]\t[pc]\t[pc]\t[M_sun]\t[pc]\t[M_sun]\t-\t-\t-\t-" << endl;
    }
    
    else {                           //N-body units
      cerr << "-\t[NBODY]\t[NBODY]\t[NBODY]\t[NBODY]\t[NBODY]\t-\t-\t-\t-\t-" << endl;
    }
    
    cerr << endl; 
    cerr << "Output takes the form:" << endl;
    
    if (init.units == 1){             //Real Units  
      cerr << "1\t\t 2\t3\t4\t5\t6\t7\t\t8\t\t9\t\t10\t\t"; //Labels  
      cerr << "11\t\t12\t13\t14\t15\t\t16\t\t17\t18\t19\t20\t\t21\t\t22" << endl;
      cerr << "t\t\t N\tM_clus\tr\trj\tm_bar\tt_rh\t\tE\t\tdNdt\t\tdrdt\t";
      cerr << "\tt\t\tM_clus\tr\trj\tm_bar\t\tt_rh\t\tE\tzeta";
      cerr << "\tn_relax\tdNdt\t\tdrdt\t\tPre_Collapse?" << endl;
      cerr << "[Myr]\t\t -\t[M_sun]\t[pc]\t[pc]\t[M_sun]\t[Myr]\t\t[M_sun(pc/"; 
      cerr << "\t[/Myr]\t\t[pc/Myr]\t[NBODY]\t\t[NBODY]\t[NBODY]\t[NBODY]";
      cerr << "\t[NBODY]\t\t[NBODY]\t\t[NBODY]\t-\t-\t[NBODY]\t\t[NBODY]";
      cerr << "\t\t-" << endl;
      cerr <<"\t\t\t\t\t\t\t\t\tMyr)^2]" << endl;
    }
    else {                            //N-body units
      cerr << "1\t\t 2\t3\t4\t5\t6\t\t7\t\t8\t9\t10\t11\t\t12\t\t13" << endl;
      cerr << "t\t\t N\tM_clus\tr\trj\tm_bar\t\tt_rh\t\tE";     
      cerr << "\tzeta\tn_relax\tdNdt\t\tdrdt\t\tPre-collapse?" << endl;
      cerr << "[NBODY]\t\t -\t[NBODY]\t[NBODY]\t[NBODY]\t[NBODY]\t\t[NBODY]\t";
      cerr <<"\t[NBODY]\t-\t-\t[NBODY]\t\t[NBODY]\t\t-" << endl;
    }
    
    first = false;
  }
  
  /* Output - specifiers for particular formatting */
  if (init.units == 1){                //Real Units 
    printf("%6.3e\t%6.0f\t%5.0f\t%5.3f\t%5.2f\t%5.3f\t%6.3e\t%6.3e\t%6.3e\t%6.3e\t%6.3e\t%5.3f\t%5.3f\t%5.2f\t%6.3e\t%6.3e\t%5.4f\t%5.3f\t%5.2f\t%6.3e\t%6.3e\t%d\n",t*T_star,N,N*M_star/init.N0,r*R_star,r_jacobi()*R_star, mm*M_star,trh()*T_star,energy()*pow(M_star,2)*G_star/R_star,dNdt()/T_star,drdt()*R_star/T_star,t,N/init.N0,r,r_jacobi(),mm,trh(),energy(),zeta,n_relax,dNdt(),drdt(),interp);
  }
  
  else{                                 //N-body units
    printf("%6.3e\t%6.0f\t%4.4f\t%5.3f\t%5.2f\t%6.3e\t%3.2e\t%5.4f\t%5.5f\t%5.2f\t%6.3e\t%6.3e\t%d\n",t,N,N/init.N0,r,r_jacobi(),mm,trh(),energy(),zeta,n_relax,dNdt(),drdt(),interp);
  }
}


==> anc/emacss/params.cpp <==

#include "emacss.h"

void get_params(parameters *params){
  /*Contains 'fixed' data for the simulation, ie, the optimised parameters that
    are used by EMACSS to mimic the evolution of a star cluster. These are 
    designed to be user-adjustable, but are set here as a reference, and to 
    represent optimal values recovered in AG2012.*/

  params->xi0 = 0.0142;
  params->rhrj1 = 0.145;
  params->gamma = 0.11;
  params->N1 = 38252;
  params->x = 0.75;
  params->z = 1.61;
  params->frac = 0.1;
}


==> anc/emacss/pre-collapse.cpp <==
#include "emacss.h"

/*The pcc (pre-core collapse) module contains fitting functions used to interpolate evolution between the initial conditions of the cluster and the state of the cluster when balanced evolution is achieved. This functions in 2 ways.

1. Exponential function (preferred) 
Works by applying exponential functions to N and r between t=0 and the user specified "start of balanced evolution", with continuous derivatives.

    y = a*exp(b*x^c)
    dy/dx = abcx^(c-1)exp(b*x^c)

    so a = y_0
       c = (xdy/dx)/(log(y_1/y_0)*y_1)
       b = (dy/dx)/(c*y_1*x_1^(c-1))

Which we hence solve at intervals throughout pre-core collapse.

2. Cubic function (if y_1 < y_0 but dy_1/dx > 0 (or vice-versa).
Works by applying an cubic function with smoothly varying values and derivatives at the end points. This is used when the exponential function would fail, and does not accurately reproduce the behaviour of a cluster. However, the essential properties - smoothly variant value and derivate - are maintained.

   y = ax^3 + bx^2 + d
   dy/dx = 3ax^2 + 2bx 

   so d = y_0
      a = (2.0/x**3)*(y_0+(dydx*x)/2.0-y_1)
      b = (dydx-3.0*a*tcc**2)/(2*tcc)

which are alternatively used. */

void node::core_collapse(){

  double trh_old = trh();                     //temporary relaxation time store

  /* array 'y' stores initial values (y_0), 'dr1' stores final values (y_1),
     dr2 stores final derivatives (dy_1/dx_1), dr3 stores b and dr4 stores c. */
   
  collapse_time = toff*trh();                //Works out post collapse "targets"

  trial[0] = dr1[0] = N*init.f_N;
  trial[1] = dr1[1] = r*init.f_r;
  trial[2] = dr1[2] = mm*init.f_mm;
  l2 = true;  
  solve_diffs(dr2);                           //Gets post collapse derivatives
  for (int i = 0 ; i < 3 ; i++){              //Decides if polynomial
    if ((dr1[i] < 1.15*y[i] && dr2[i] > 0 ) || (dr1[i] > y[i]/1.15 && dr2[i] < 0 ))
    //factors of 1.15 - prevent "very" sharp turns in exp functions.
	dr6[i] = 1;
    else dr6[i] = 0;
  } 

  trial[0] = N;                               //Resets flag on trh+prepares
  trial[1] = r;
  trial[2] = mm;

  for (int i = 0 ; i < 3 ; i++){  
    if (dr6[i] == 0) {
      dr4[i] = exp_get_c(i);                  //Solves equations for c (exp)
      dr3[i] = exp_get_b(i);                  //Solves equations for b (exp)
    }
    else {
      dr3[i] = poly_get_a(i);                 //Solves equations for a (poly)
      dr4[i] = poly_get_b(i);                 //Solves equations for b (poly)
    }
  }
  
   while (t<collapse_time) {
    l1 = l2 = l3 = l4 = l5 = true;
    tstep = params.frac*trh();
    t += tstep;
    precc_evolve(trial);
    N = trial[0]; r = trial[1]; mm = trial[2];
    output();
    trh_old = trh();                           //Stores previous relaxation time
    n_relax += (2.0*tstep)/(trh_old+trh());    //Count of elapsed trh
    }

  trial[0] = y[0] = Nstart = N;                //Sets for further evolution
  trial[1] = y[1] = r;
  trial[2] = y[2] = mm;
  trial[3] = y[3] = n_relax;
  interp = 0;                                  //End of interpolation
}   
   
double node::exp_get_c(int i){
  return dr2[i]*collapse_time/(dr1[i]*log(dr1[i]/y[i]));
}

double node::exp_get_b(int i){
  return dr2[i]/(dr4[i]*dr1[i]*pow((double)collapse_time,(double)(dr4[i]-1.0)));
}

double node::poly_get_a(int i){
  return (2.0/pow(collapse_time,3))*(y[i]+(dr2[i]*collapse_time)/2.0-dr1[i]);
}

double node::poly_get_b(int i){
  return (dr2[i]-3.0*dr3[i]*pow(collapse_time,2))/(2.0*collapse_time);
}

void node::precc_evolve(double out[]){
  for (int i = 0 ; i < 3 ; i++) {
    if ( dr6[i] == 1 ) out[i] = (dr3[i]*pow(t,3))+(dr4[i]*pow(t,2))+y[i];
    else out[i] = y[i]*exp(dr3[i]*pow((double)t,(double)dr4[i]));
    if (out[i] != out[i]) out[i] = y[i];       //NaN check
  }
}

